Search for Astrophysical Tau Neutrinos in Three Years of IceCube Data

The IceCube Neutrino Observatory has observed a diffuse flux of TeV-PeV astrophysical neutrinos at 5.7{\sigma} significance from an all-flavor search. The direct detection of tau neutrinos in this flux has yet to occur. Tau neutrinos become distinguishable from other flavors in IceCube at energies above a few hundred TeV, when the cascade from the tau neutrino charged current interaction becomes resolvable from the cascade from the tau lepton decay. This paper presents results from a dedicated search for tau neutrinos with energies between 214 TeV and 72 PeV. The analysis searches for IceCube optical sensors that observe two separate pulses in a single event - one from the tau neutrino interaction, and a second from the tau decay. This is the first IceCube tau neutrino search to be more sensitive to tau neutrinos than to any other neutrino flavor. No candidate events were observed in three years of IceCube data. For the first time, a differential upper limit on astrophysical tau neutrinos is derived around the PeV energy region, which is nearly three orders of magnitude lower in energy than previous limits from dedicated tau neutrino searches.

==> compileScript.sh <==
#!/bin/bash                                                                                         
PROGTEX="IC86TauDoublePulse.tex"
PROGBIBTEX="IC86TauDoublePulse"
PROGDVI="IC86TauDoublePulse.dvi"

#### Remove extra files for fresh compilation                                                       
rm -f IC86TauDoublePulse.bbl IC86TauDoublePulse.aux IC86TauDoublePulse.toc IC86TauDoublePulse.lot IC86TauDoublePulse.lof IC86TauDoublePulse.log IC86TauDoublePulse.pdf IC86TauDoublePulse.out

#### Once the metafont files are created they must be deleated in order to regenerate new graphs.   
#rm Feynman_*                                                                                       
#rm Feynman_NCE*                                                                                    
#rm Feynman_QUARKSNCE*                                                                              
#rm Feynman_DIS*                                                                                    

#### Run it first time                                                                              
pdflatex $PROGTEX
#### After the first compilation the bibtex command needs to be run                                 
bibtex $PROGBIBTEX

#### These command actually produce the metafont files from the tex files to produce the feynman gr\
aphs                                                                                                
#### This really sux Have to just press "Enter"                                                     
#mf Feynman_NCE                                                                                     
#mf Feynman_QUARKSNCE                                                                               
#mf Feynman_DIS                                                                                     

#Greg's (not working)                                                                               
#mf '\mode:=localfont; input CCFeyn'                                                                

#### After generating the biblography and the metafont graphs latex needs to be run two more time   
#### to insure the cross references are correct.                                                    
#pdflatex $PROGTEX                                                                                  
#pdflatex $PROGTEX                                                                                  

pdflatex -shell-escape $PROGTEX
pdflatex -shell-escape $PROGTEX


